Conservative Dynamics of Binary Systems at Fourth Post-Minkowskian Order in the Large-eccentricity Expansion

We compute the conservative dynamics of non-spinning binaries at fourth Post-Minkowskian order in the large-eccentricity limit, including both potential and radiation-reaction tail effects. This is achieved by obtaining the scattering angle in the worldline effective field theory approach and deriving the bound radial action via analytic continuation. The associated integrals are bootstrapped to all orders in velocities through differential equations, with boundary conditions in the potential and radiation regions. The large angular momentum expansion captures all the local-in-time effects as well as the trademark logarithmic corrections for generic bound orbits. Agreement is found in the overlap with the state-of-the-art in Post-Newtonian theory.

==> anc/4PMtailpot.dat <==
(* Ancillary file for the paper "Conservative Dynamics of Binary Systems at Fourth Post-Minkowskian Order in the Large-eccentricity Expansion" by C. Dlapa, G. Kälin, Z. Liu, and R. A. Porto *)

(*
This file presents the result from the paper in a computer readable form. It can be conveniently read by Mathematica, but also other CASs.
Note that we use Mathematica's definition of the complete elliptic integrals EllipticE and EllipticK, which has the argument squared as compared to common mathematical literature.

The variables used are:
g: relativistic energy parameter gamma (defined below eq.(4))
x: energy parameter (defined below eq.(4))
nu: symmetric mass-ratio (defined below eq.(5))
Gamma=E/m: ratio of total energy over total mass (defined below eq.(5))
m: total mass

Example usage in Mathematica:
- After having loaded the file into Mathematica, the nPM coefficient of the angle defined in eq.(3) up to 4PM can be displayed with, for example for n=4:
In:= Get["/path/to/file/4PMtailpot.dat"];
In:= chib[4]

To write it in terms of g=gamma instead of x, e.g. at 4PM, use:
In:= chib[4]/.tog
*)

(* PM coefficients chi_b^{(n)} of the scattering angle defined in eq.(3) *)
chib[1]:=(2 (1+x^4) Sqrt[1+nu (-2+1/x+x)])/(-1+x^2)^2;

chib[2]:=(3 Pi (5+6 x^2+5 x^4) Sqrt[1+nu (-2+1/x+x)])/(8 (-1+x^2)^2);

chib[3]:=Sqrt[1+nu (-2+1/x+x)] ((4 (9 nu+(16-32 nu) x-51 nu x^2+24 (-1+2 nu) x^3+147 nu x^4-121 nu x^6-121 nu x^8+147 nu x^10+24 (-1+2 nu) x^11-51 nu x^12+(16-32 nu) x^13+9 nu x^14))/(3 x (-1+x^2)^6)-(8 nu (1-8 x^2-30 x^4-8 x^6+x^8) Log[x])/(x (-1+x^2)^3));

chib[4]:=Pi Sqrt[1+nu (-2+1/x+x)] (chiS+nu (chic+2chi2eps Log[1-x]));

(*Schwarzschild contribution*)
chiS:=(105*h[1])/(128*(-1 + x)^4*(1 + x)^4);

(*pole terms*)
chi2eps:=h[4]/(64*x^2*(-1 + x^2)^4) - (3*h[2]*Log[x])/(32*x*(-1 + x^2)^5) + (3*h[3]*Log[(1 + x)/2])/(32*x^2*(-1 + x^2)^2);

(*combined potential and tail contribution*)
(*chic:=chip+chit;*)
chic:=(-21*EllipticE[1 - x^2]^2*h[6])/(8*(-1 + x^2)^4) + (3*EllipticE[1 - x^2]*EllipticK[1 - x^2]*h[7])/(8*(-1 + x^2)^4) - (15*EllipticK[1 - x^2]^2*h[8])/(16*(-1 + x^2)^4) + (Pi^2*h[35])/(512*(-1 + x)^3*x^4*(1 + x)^5) + 
 h[47]/(384*x^3*(-1 + x^2)^6*(1 + x^2)^7) + (3*h[36]*Log[2]^2)/(16*x^2*(-1 + x^2)^2) + (h[39]*Log[8])/(16*x^2*(-1 + x^2)^4) + (h[42]*Log[x])/(64*x^3*(-1 + x^2)^7) + (h[37]*Log[8]*Log[x])/(8*(-1 + x^2)^5) + 
 (3*h[40]*Log[x]^2)/(256*x^4*(-1 + x^2)^8) + (h[44]*Log[1 + x])/(32*x^3*(-1 + x^2)^4) - (h[38]*Log[8]*Log[1 + x])/(16*x^2*(-1 + x^2)^2) - (3*h[41]*Log[x]*Log[1 + x])/(128*x^4*(-1 + x^2)^5) - 
 (3*h[43]*Log[1 + x]^2)/(2*x*(-1 + x^2)^2) - (h[16]*Log[1 + x^2])/(32*x^3*(-1 + x^2)^4) + (3*h[45]*(PolyLog[2, (-1 + x)/x] - PolyLog[2, -x]))/(128*(-1 + x)^3*x^4*(1 + x)^5) + 
 (3*h[19]*PolyLog[2, -((-1 + x)^2/(1 + x)^2)])/(128*x^4*(-1 + x^2)^2) - (3*h[46]*PolyLog[2, (-1 + x)/(1 + x)])/(64*(-1 + x)^2*x^4);
 
(*potential contribution*)
chip:=(Pi^2*h[5])/(1024*x^4*(-1 + x^2)^5) - (21*EllipticE[1 - x^2]^2*h[6])/(8*(-1 + x^2)^4) + (3*EllipticE[1 - x^2]*EllipticK[1 - x^2]*h[7])/(8*(-1 + x^2)^4) - (15*EllipticK[1 - x^2]^2*h[8])/(16*(-1 + x^2)^4) + 
 h[21]/(1536*x^3*(-1 + x^2)^6*(1 + x^2)^7) + (h[11]*Log[2])/(128*x^3*(-1 + x^2)^4) + (h[14]*Log[x])/(128*x^3*(-1 + x^2)^7) + (h[10]*Log[8]*Log[x])/(8*(-1 + x^2)^5) + (3*h[12]*Log[x]^2)/(512*x^4*(-1 + x^2)^8) + 
 (3*h[9]*Log[(1 + x)/2]^2)/(16*x^2*(-1 + x^2)^2) - (h[15]*Log[1 + x])/(128*x^3*(-1 + x^2)^4) - (3*h[13]*Log[x]*Log[1 + x])/(256*x^4*(-1 + x^2)^5) - (h[16]*Log[1 + x^2])/(64*x^3*(-1 + x^2)^4) + 
 (3*h[17]*PolyLog[2, (-1 + x)/x])/(256*x^4*(-1 + x^2)^5) - (3*h[18]*PolyLog[2, -x])/(256*x^4*(-1 + x^2)^5) + (3*h[19]*PolyLog[2, -((-1 + x)^2/(1 + x)^2)])/(256*x^4*(-1 + x^2)^2) - 
 (3*h[20]*PolyLog[2, (-1 + x)/(1 + x)])/(128*x^4*(-1 + x^2)^2);

(*tail contribution*)
chit:=h[34]/(1536*x^3*(-1 + x^2)^6*(1 + x^2)^7) - (h[26]*Log[2])/(128*x^3*(-1 + x^2)^4) - (24*h[23]*Log[2]^2)/(-1 + x^2)^2 - (h[29]*Log[x])/(128*x^3*(-1 + x^2)^7) - (6*h[24]*Log[2]*Log[x])/(-1 + x^2)^5 - 
 (3*h[27]*Log[x]^2)/(512*x^4*(-1 + x^2)^8) + (h[31]*Log[1 + x])/(128*x^3*(-1 + x^2)^4) + (h[25]*Log[8]*Log[1 + x])/(16*x^2*(-1 + x^2)^2) + (3*h[28]*Log[x]*Log[1 + x])/(256*x^4*(-1 + x^2)^5) - 
 (3*h[30]*Log[1 + x]^2)/(16*x^2*(-1 + x^2)^2) - (h[16]*Log[1 + x^2])/(64*x^3*(-1 + x^2)^4) - (3*h[32]*PolyLog[2, (-1 + x)/x])/(256*x^4*(-1 + x^2)^5) + (h[22]*(Pi^2 + 12*PolyLog[2, -x]))/(1024*x^4*(-1 + x^2)^5) + 
 (3*h[19]*PolyLog[2, -((-1 + x)^2/(1 + x)^2)])/(256*x^4*(-1 + x^2)^2) + (3*h[33]*PolyLog[2, (-1 + x)/(1 + x)])/(128*x^4*(-1 + x^2)^2);

(*coefficients*)
h[1] := 33 + 60*x^2 + 70*x^4 + 60*x^6 + 33*x^8;
 
h[2] := -60 + 240*x - 304*x^2 - 217*x^3 + 788*x^4 - 889*x^5 + 446*x^7 - 788*x^8 + 198*x^9 + 304*x^10 - 325*x^11 + 60*x^12 + 35*x^13;
 
h[3] := 35 + 120*x - 460*x^2 + 968*x^3 - 1070*x^4 + 968*x^5 - 460*x^6 + 120*x^7 + 35*x^8;
 
h[4] := -105 + 552*x - 1308*x^2 + 6408*x^3 - 29471*x^4 + 69840*x^5 - 93368*x^6 + 69840*x^7 - 29471*x^8 + 6408*x^9 - 1308*x^10 + 552*x^11 - 105*x^12;
 
h[5] := -25 - 95*x^2 + 4320*x^3 - 20804*x^4 + 21888*x^5 + 6812*x^6 - 50976*x^7 + 53274*x^8 + 44544*x^9 - 137634*x^10 + 87712*x^11 - 10852*x^12 - 31616*x^13 + 26444*x^14 - 6240*x^15 + 935*x^16 + 25*x^18;
 
h[6] := x*(95 + 359*x^2 + 95*x^4);
 
h[7] := x*(1 + x^2)*(300 + 3529*x^2 + 300*x^4);
 
h[8] := x^3*(393 + 980*x^2 + 393*x^4);
 
h[9] := 35 + 500*x^2 + 1362*x^4 + 500*x^6 + 35*x^8;
 
h[10] := -240 + 7*x^2 + 839*x^4 - 1282*x^6 - 26*x^8 + 155*x^10 + 35*x^12;
 
h[11] := 300 + 4523*x + 8948*x^2 - 35378*x^3 + 12700*x^4 + 213317*x^5 - 814524*x^6 + 876164*x^7 - 814524*x^8 + 213317*x^9 + 12700*x^10 - 35378*x^11 + 8948*x^12 + 4523*x^13 + 300*x^14;
 
h[12] := 75 - 780*x^2 + 1920*x^3 - 6618*x^4 + 3968*x^5 + 25252*x^6 - 42880*x^7 - 11067*x^8 + 130176*x^9 - 129000*x^10 - 145536*x^11 + 324020*x^12 - 34944*x^13 - 243400*x^14 + 178560*x^15 + 18053*x^16 - 103040*x^17 + 57332*x^18 + 
    7936*x^19 - 17338*x^20 + 3840*x^21 - 220*x^22 + 75*x^24;
 
h[13] := -75 + 275*x^2 - 2400*x^3 + 5348*x^4 - 12160*x^5 - 2044*x^6 + 25760*x^7 - 1538*x^8 - 44544*x^9 + 71722*x^10 - 62496*x^11 + 5476*x^12 + 21888*x^13 - 13708*x^14 + 4320*x^15 + 5*x^16 + 75*x^18;
 
h[14] := -225 - 6672*x^2 + 18354*x^3 + 7925*x^4 - 111187*x^5 + 355672*x^6 - 71285*x^7 - 603146*x^8 + 206421*x^9 + 763800*x^10 - 1533425*x^11 + 1304954*x^12 + 54271*x^13 - 578424*x^14 + 221833*x^15 - 16165*x^16 - 30593*x^17 + 
    856*x^18 + 4523*x^19 + 225*x^20;
 
h[15] := 150 + 4523*x + 9018*x^2 - 35378*x^3 + 24206*x^4 + 213317*x^5 - 672350*x^6 + 876164*x^7 - 672350*x^8 + 213317*x^9 + 24206*x^10 - 35378*x^11 + 9018*x^12 + 4523*x^13 + 150*x^14;
 
h[16] := (1 + x^2)*(75 - 110*x^2 - 5643*x^4 - 65444*x^6 - 5643*x^8 - 110*x^10 + 75*x^12);
 
h[17] := -75 + 555*x^2 - 2400*x^3 + 12348*x^4 - 12160*x^5 - 2420*x^6 + 25760*x^7 - 31930*x^8 - 44544*x^9 + 109202*x^10 - 62496*x^11 + 6156*x^12 + 21888*x^13 - 19348*x^14 + 4320*x^15 - 835*x^16 + 75*x^18;
 
h[18] := -75 + 275*x^2 - 2400*x^3 + 13028*x^4 - 12160*x^5 - 2268*x^6 + 25760*x^7 - 28386*x^8 - 44544*x^9 + 112746*x^10 - 62496*x^11 + 6308*x^12 + 21888*x^13 - 18668*x^14 + 4320*x^15 - 1115*x^16 + 75*x^18;
 
h[19] := 25 + 30*x^2 - 1881*x^4 - 5052*x^6 - 1881*x^8 + 30*x^10 + 25*x^12;
 
h[20] := 75 - 470*x^2 + 3360*x^3 - 17483*x^4 + 27104*x^5 - 46676*x^6 + 27104*x^7 - 17483*x^8 + 3360*x^9 - 470*x^10 + 75*x^12;
 
h[21] := -2700 + 14178*x - 51621*x^2 + 96582*x^3 - 1268874*x^4 + 5317930*x^5 - 18314727*x^6 + 43731534*x^7 - 87689876*x^8 + 143624426*x^9 - 192672621*x^10 + 221881534*x^11 - 192446998*x^12 + 124929618*x^13 - 25074951*x^14 - 
    65377306*x^15 + 91326336*x^16 - 65377306*x^17 - 25074951*x^18 + 124929618*x^19 - 192446998*x^20 + 221881534*x^21 - 192672621*x^22 + 143624426*x^23 - 87689876*x^24 + 43731534*x^25 - 18314727*x^26 + 5317930*x^27 - 
    1268874*x^28 + 96582*x^29 - 51621*x^30 + 14178*x^31 - 2700*x^32;
 
h[22] := -25 + 185*x^2 - 2400*x^3 + 20756*x^4 - 12160*x^5 - 6332*x^6 + 31520*x^7 - 77694*x^8 + 88326*x^10 - 31520*x^11 + 6788*x^12 + 12160*x^13 - 18716*x^14 + 2400*x^15 - 1025*x^16 + 25*x^18;
 
h[23] := 15 + 38*x^2 + 15*x^4;
 
h[24] := (15 + 38*x^2 + 15*x^4)*(-3 + 9*x^2 - 15*x^4 + 5*x^6);
 
h[25] := 35 + 120*x + 3380*x^2 + 968*x^3 + 8658*x^4 + 968*x^5 + 3380*x^6 + 120*x^7 + 35*x^8;
 
h[26] := 300 + 3683*x + 8948*x^2 - 65426*x^3 + 12700*x^4 - 118195*x^5 - 814524*x^6 - 100924*x^7 - 814524*x^8 - 118195*x^9 + 12700*x^10 - 65426*x^11 + 8948*x^12 + 3683*x^13 + 300*x^14;
 
h[27] := 25 - 540*x^2 + 1920*x^3 - 10926*x^4 + 3968*x^5 + 39508*x^6 - 48640*x^7 + 51927*x^8 + 102912*x^9 - 233448*x^10 - 60160*x^11 + 157020*x^12 - 60160*x^13 + 9976*x^14 + 102912*x^15 - 17129*x^16 - 48640*x^17 - 19196*x^18 + 
    3968*x^19 + 7474*x^20 + 1920*x^21 - 1100*x^22 + 25*x^24;
 
h[28] := -25 + 185*x^2 - 3360*x^3 + 1556*x^4 - 17024*x^5 + 948*x^6 + 44128*x^7 - 55054*x^8 - 88858*x^10 - 44128*x^11 - 7964*x^12 + 17024*x^13 + 14484*x^14 + 3360*x^15 - 465*x^16 + 25*x^18;
 
h[29] := -75 - 4312*x^2 + 28146*x^3 + 12055*x^4 - 90171*x^5 + 448872*x^6 - 39901*x^7 - 982622*x^8 + 739741*x^9 - 873192*x^10 + 635159*x^11 + 425678*x^12 + 13799*x^13 - 269192*x^14 - 1039*x^15 + 9657*x^16 - 48329*x^17 + 
    4256*x^18 + 3683*x^19 + 75*x^20;
 
h[30] := 35 + 120*x + 1460*x^2 + 968*x^3 + 3794*x^4 + 968*x^5 + 1460*x^6 + 120*x^7 + 35*x^8;
 
h[31] := 450 + 4103*x + 6670*x^2 - 60194*x^3 - 24438*x^4 - 311*x^5 - 1236058*x^6 + 272548*x^7 - 1236058*x^8 - 311*x^9 - 24438*x^10 - 60194*x^11 + 6670*x^12 + 4103*x^13 + 450*x^14;
 
h[32] := -25 + 465*x^2 - 2400*x^3 + 20076*x^4 - 12160*x^5 - 6484*x^6 + 31520*x^7 - 81238*x^8 + 84782*x^10 - 31520*x^11 + 6636*x^12 + 12160*x^13 - 19396*x^14 + 2400*x^15 - 745*x^16 + 25*x^18;
 
h[33] := 25 - 530*x^2 + 2400*x^3 - 21401*x^4 + 19360*x^5 - 56028*x^6 + 19360*x^7 - 21401*x^8 + 2400*x^9 - 530*x^10 + 25*x^12;
 
h[34] := 900 - 18498*x + 93541*x^2 - 294378*x^3 + 1819338*x^4 - 7098158*x^5 + 21540647*x^6 - 49585974*x^7 + 91968948*x^8 - 137133970*x^9 + 155281197*x^10 - 121090106*x^11 - 2151978*x^12 + 193045842*x^13 - 413029305*x^14 + 
    596393738*x^15 - 654764976*x^16 + 596393738*x^17 - 413029305*x^18 + 193045842*x^19 - 2151978*x^20 - 121090106*x^21 + 155281197*x^22 - 137133970*x^23 + 91968948*x^24 - 49585974*x^25 + 21540647*x^26 - 7098158*x^27 + 
    1819338*x^28 - 294378*x^29 + 93541*x^30 - 18498*x^31 + 900*x^32;
 
h[35] := -25 - 50*x - 30*x^2 + 950*x^3 + 1906*x^4 + 7726*x^5 + 13786*x^6 + 10118*x^7 - 5760*x^8 + 634*x^9 - 17626*x^10 - 7790*x^11 + 14*x^12 - 1910*x^13 + 30*x^14 + 50*x^15 + 25*x^16;
 
h[36] := 35 - 1420*x^2 - 3502*x^4 - 1420*x^6 + 35*x^8;
 
h[37] := 480 - 329*x^2 - 313*x^4 + 4478*x^6 + 534*x^8 - 1045*x^10 + 35*x^12;
 
h[38] := 35 - 120*x - 2380*x^2 - 968*x^3 - 5934*x^4 - 968*x^5 - 2380*x^6 - 120*x^7 + 35*x^8;
 
h[39] := 35 + 1252*x^2 + 13813*x^4 + 40712*x^6 + 13813*x^8 + 1252*x^10 + 35*x^12;
 
h[40] := 25 - 120*x^2 + 2154*x^4 - 7128*x^6 + 2880*x^7 - 31497*x^8 + 13632*x^9 + 52224*x^10 - 42688*x^11 + 83500*x^12 + 12608*x^13 - 126688*x^14 + 37824*x^15 + 17591*x^16 - 27200*x^17 + 38264*x^18 + 1984*x^19 - 12406*x^20 + 
    960*x^21 + 440*x^22 + 25*x^24;
 
h[41] := -25 + 45*x^2 + 480*x^3 + 1896*x^4 + 2432*x^5 - 1496*x^6 - 9184*x^7 + 26758*x^8 - 22272*x^9 + 80290*x^10 - 9184*x^11 + 6720*x^12 + 2432*x^13 - 14096*x^14 + 480*x^15 + 235*x^16 + 25*x^18;
 
h[42] := -75 - 1180*x^2 - 4896*x^3 - 2065*x^4 - 10508*x^5 - 46600*x^6 - 15692*x^7 + 189738*x^8 - 266660*x^9 + 818496*x^10 - 1084292*x^11 + 439638*x^12 + 20236*x^13 - 154616*x^14 + 111436*x^15 - 12911*x^16 + 8868*x^17 - 
    1700*x^18 + 420*x^19 + 75*x^20;
 
h[43] := 15 + 120*x + 121*x^2 + 304*x^3 + 121*x^4 + 120*x^5 + 15*x^6;
 
h[44] := 75 - 105*x - 587*x^2 - 6204*x^3 - 12161*x^4 - 53407*x^5 - 140927*x^6 - 150904*x^7 - 140927*x^8 - 53407*x^9 - 12161*x^10 - 6204*x^11 - 587*x^12 - 105*x^13 + 75*x^14;
 
h[45] := -25 - 50*x - 30*x^2 - 10*x^3 - 3854*x^4 - 7698*x^5 - 9510*x^6 - 14202*x^7 + 5760*x^8 + 3450*x^9 + 13350*x^10 + 7762*x^11 + 1934*x^12 + 970*x^13 + 30*x^14 + 50*x^15 + 25*x^16;
 
h[46] := 25 - 50*x + 105*x^2 + 320*x^3 + 1214*x^4 + 1124*x^5 + 1214*x^6 + 320*x^7 + 105*x^8 - 50*x^9 + 25*x^10;
 
h[47] := -450 - 1080*x + 10480*x^2 - 49449*x^3 + 137616*x^4 - 445057*x^5 + 806480*x^6 - 1463610*x^7 + 1069768*x^8 + 1622614*x^9 - 9347856*x^10 + 25197857*x^11 - 48649744*x^12 + 79493865*x^13 - 109526064*x^14 + 132754108*x^15 - 
    140859660*x^16 + 132754108*x^17 - 109526064*x^18 + 79493865*x^19 - 48649744*x^20 + 25197857*x^21 - 9347856*x^22 + 1622614*x^23 + 1069768*x^24 - 1463610*x^25 + 806480*x^26 - 445057*x^27 + 137616*x^28 - 49449*x^29 + 
    10480*x^30 - 1080*x^31 - 450*x^32;

(* write x, and Gamma in terms of g=gamma and nu *)
tog={x->g-Sqrt[-1+g^2],Gamma->Sqrt[1+2 (-1+g) nu]};

(* PM coefficients f_n of the momentum along the trajectory in terms of the PM coefficients chi_b^{(n)} of the scattering angle, defined in eq.(11) *)
f[1]:=2*chib[1];

f[2]:=(4*chib[2])/Pi;

f[3]:=chib[1]^3/3 - (4*chib[1]*chib[2])/Pi + chib[3];

f[4]:=(-2*chib[1]^4)/3 + (8*chib[1]^2*chib[2])/Pi - (8*chib[2]^2)/Pi^2 - 2*chib[1]*chib[3] + (8*chib[4])/(3*Pi);



